Bounded verification of message-passing concurrency in Go using Promela and Spin

This paper describes a static verification framework for the message-passing fragment of the Go programming language. Our framework extracts models that over-approximate the message-passing behaviour of a program. These models, or behavioural types, are encoded in Promela, hence can be efficiently verified with Spin. We improve on previous works by verifying programs that include communication-related parameters that are unknown at compile-time, i.e., programs that spawn a parameterised number of threads or that create channels with a parameterised capacity. These programs are checked via a bounded verification approach with bounds provided by the user.

==> anc/code/closed-chan.pml <==
proctype chanMonitor(Chandef ch) {
	bool open = true;
	do /*<\label{line:do}>*/
	:: true -> 
		if
		:: open -> 
			if /*<\label{line:end1}>*/
			:: ch.sending!open; /*<\label{line:send_on_open}>*/
			:: ch.closing!true -> /*<\label{line:closing1}>*/
				open = false
			fi
		:: else -> 
			if /*<\label{line:if_server}>*/
			:: ch.sending!open ->  /*<\label{line:send_on_close}>*/
				assert(false) /*<\label{line:assert_false}>*/
			:: ch.closing!true -> /*<\label{line:closing}>*/
				assert(false) /*<\label{line:assert_false1}>*/
			:: ch.in!0;	/*<\label{line:send_in}>*/
			fi
		fi
	od
}

==> anc/code/data-dependent.go <==
package main
func main() {
	a := make(chan int)
	go send(a)
	if f() { /*<\label{line:if1}>*/ // decl. of f() elided
		a <- 0
	} else {}
}

func send(a chan int) {
	if f() { /*<\label{line:if2}>*/
		<-a
	} else {}
}
/* f() is a deterministic function without side-effects */

==> anc/code/fanin-ltl.pml <==
proctype fanin(a, b, c chan int) {
	do 
	:: true ->
		select = false
		do
		:: a?0 -> 
			select = true
			send = false;
			c!0;
			send = true;
			break
		:: b?0 ->
			select = true
			send1 = false
			c!0;
			send1 = true
			break
		od
	od
}

ltl overall {[]{<>select && <>send && <>send1}}

==> anc/code/fanin.go <==
package main

import "fmt"

func worker(a chan<- int) {
	for {
		a <- 42 /*<\label{line:worker1}>*/
	}
}

func fanin(a, b, c chan int) {
	for {
		select { /*<\label{line:fanin-select}>*/
		case s := <-ch1:
			c <- s
		case s := <-ch2:
			c <- s
		}
	}
}

func main() {
	a := make(chan int)
	b := make(chan int)
	c := make(chan int)
	go worker(a)
	go worker(b)
	go fanin(a, b, c) /*<\label{line:shared-user}>*/
	for {
		fmt.Println(<-c)
	}
}


==> anc/code/for-example-gd.go <==
package main

func main() { /*<\label{line:main}>*/
	files := getFiles()               
	a := make(chan string, len(files)) 
	for i := 0; i < len(files); i++ {  /*<\label{line:worker-spawn}>*/
		go worker(a, files[i], i) /*<\label{line:spawned-for}>*/
	}
	for i := 0; i < len(files); i++ { /*<\label{line:for-loop}>*/
		<-a /*<\label{line:receive-a}>*/
		<-a  /*<\label{line:deadlock}>*/
	}
}
func worker(a chan int, f string, i int) {
	a <- parseFile(f, i)  /*<\label{line:send}>*/
}


==> anc/code/for-example-leak.go <==
package main

func main() { /*<\label{line:main}>*/
	files := getFiles()
	a := make(chan string)            /*<\label{line:new-chan}>*/
	for i := 0; i < len(files); i++ { /*<\label{line:worker-spawn}>*/
		go worker(a, files[i], i) /*<\label{line:spawned-for}>*/
	}
	for i := 0; i < len(files); i++ { /*<\label{line:for-loop}>*/
		<-a /*<\label{line:receive-a}>*/
	}
}
func worker(a chan int, f string, i int) {
	a <- parseFile(f, i) /*<\label{line:send}>*/
	a <- parseFile(f, i) /*<\label{line:goroutine-leak}>*/
}


==> anc/code/for-example.go <==
package main

func main() { /*<\label{line:main}>*/
	files := getFiles()                // decl. of getFiles() omitted 
	a := make(chan string, len(files)) // create bounded buffer 'a'/*<\label{line:new-chan}>*/
	for i := 0; i < len(files); i++ {  /*<\label{line:worker-spawn}>*/
		go worker(a, files[i], i) //spawn worker() /*<\label{line:spawned-for}>*/
	}
	for i := 0; i < len(files); i++ { /*<\label{line:for-loop}>*/
		<-a // receive from 'a' /*<\label{line:receive-a}>*/
	}
}
func worker(a chan int, f string, i int) {
	a <- parseFile(f, i) // send data on 'a' (decl. of parseFile() omitted)  /*<\label{line:send}>*/
}


==> anc/code/go-leak.go <==
package main

import "fmt"

func main() {
	a := make(chan int)
	for _, file := range file {
		go leak(a, file) // spawning thread /*<\label{line:go-leak}>*/
	}
	heavyCalc() /*<\label{line:heavy-calc}>*/
}

func leak(a chan int) {
	// processing a request
	err, str := parseFile(file)

	if !err {
		a <- str // receive /*<\label{line:receive-a}>*/
	}
	fmt.Println("Received a value : %d", val)
}


==> anc/code/prod-cons.go <==
package main

func main() {
	a := make(chan int, k) /*<\label{line:chan-a}>*/
	//b := make(chan int) /*<\label{line:chan-b}>*/
	for i := 0; i < m; i++ { /*<\label{line:worker-spawn}>*/
		go prod(a) /*<\label{line:spawned-prod}>*/
	}
	for i := 0; i < n; i++ { /*<\label{line:for-loop}>*/
		go cons(a) /*<\label{line:spawned-cons}>*/
	}
	//close(b) /*<\label{line:closing-b}>*/
}
func prod(a chan int) {
	for { a <- 0 }
}
func cons(a chan int) {
	for { <-a }
}

